Design and Analysis of an Extreme-Scale, High-Performance, and Modular Agent-Based Simulation Platform

Agent-based modeling is indispensable for studying complex systems across many domains. However, existing simulation platforms exhibit two major issues: performance and modularity. Low performance prevents simulations with a large number of agents, increases development time, limits parameter exploration, and raises computing costs. Inflexible software designs motivate modelers to create their own tools, diverting valuable resources. This dissertation introduces a novel simulation platform called BioDynaMo and its significant improvement, TeraAgent, to alleviate these challenges via three major works. First, we lay the platform's foundation by defining abstractions, establishing software infrastructure, and implementing a multitude of features for agent-based modeling. We demonstrate BioDynaMo's modularity through use cases in neuroscience, epidemiology, and oncology. We validate these models and show the simplicity of adding new functionality with few lines of code. Second, we perform a rigorous performance analysis and identify challenges for shared-memory parallelism. Provided solutions include an optimized grid for neighbor searching, mechanisms to reduce the memory access latency, and exploiting domain knowledge to omit unnecessary work. These improvements yield up to three orders of magnitude speedups, enabling simulations of 1.7 billion agents on a single server. Third, we present TeraAgent, a distributed simulation engine that allows scaling out the computation of one simulation to multiple servers. We identify and address server communication bottlenecks and implement solutions for serialization and delta encoding to accelerate and reduce data transfer. TeraAgent can simulate 500 billion agents and scales to 84096 CPU cores. BioDynaMo has been widely adopted, including a prize-winning radiotherapy simulation recognized as a top 10 breakthrough in physics in 2024.

==> neuroscience-example.cc <==
// File: pyramidal_cell.h
#ifndef PYRAMIDAL_CELL_H_
#define PYRAMIDAL_CELL_H_

#include "biodynamo.h"
#include "neuroscience/neuroscience.h"

namespace bdm {

enum Substances { kApical, kBasal };

struct ApicalDendriteGrowth : public Behavior {
  BDM_BEHAVIOR_HEADER(ApicalDendriteGrowth, Behavior, 1);
  ApicalDendriteGrowth() { AlwaysCopyToNew(); }
  virtual ~ApicalDendriteGrowth() {}
  void Initialize(const NewAgentEvent& event) override {
    Base::Initialize(event);
    can_branch_ = false;
  }
  void Run(Agent* agent) override { /* omitted */ }
 private:
  bool init_ = false;
  bool can_branch_ = true;
  DiffusionGrid* dg_guide_ = nullptr;
};

struct BasalDendriteGrowth : public Behavior {
  BDM_BEHAVIOR_HEADER(BasalDendriteGrowth, Behavior, 1);
  BasalDendriteGrowth() { AlwaysCopyToNew(); }
  virtual ~BasalDendriteGrowth() {}
  void Run(Agent* agent) override { /* omitted */ }
 private:
  bool init_ = false;
  DiffusionGrid* dg_guide_ = nullptr;
};

inline void AddInitialNeuron(const Double3& position) {
  auto* soma = new neuroscience::NeuronSoma(position);
  soma->SetDiameter(10);
  Simulation::GetActive()->GetResourceManager()->AddAgent(soma);

  auto* apical_dendrite = soma->ExtendNewNeurite({0, 0, 1});
  auto* basal_dendrite1 = soma->ExtendNewNeurite({0, 0, -1});
  auto* basal_dendrite2 = soma->ExtendNewNeurite({0, 0.6, -0.8});
  auto* basal_dendrite3 = soma->ExtendNewNeurite({0.3, -0.6, -0.8});
  
  apical_dendrite->AddBehavior(new ApicalDendriteGrowth());
  basal_dendrite1->AddBehavior(new BasalDendriteGrowth());
  basal_dendrite2->AddBehavior(new BasalDendriteGrowth());
  basal_dendrite3->AddBehavior(new BasalDendriteGrowth());
}

/// Create and initialize substances for neurite attraction
inline void CreateExtracellularSubstances(const Param* p) {
  using MI = ModelInitializer;
  MI::DefineSubstance(kApical, "substance_apical", 0, 0,
                        p->max_bound / 80);
  MI::DefineSubstance(kBasal, "substance_basal", 0, 0,
                        p->max_bound / 80);
  // initialize substance with gaussian distribution
  auto a_initializer = GaussianBand(p->max_bound, 200, Axis::kZAxis); 
  auto b_initializer = GaussianBand(p->min_bound, 200, Axis::kZAxis); 
  MI::InitializeSubstance(kApical, a_initializer);
  MI::InitializeSubstance(kBasal, b_initializer);
}

inline int Simulate(int argc, const char** argv) {
  neuroscience::InitModule();
  Simulation simulation(argc, argv);
  AddInitialNeuron({150, 150, 0});
  CreateExtracellularSubstances(simulation.GetParam());
  simulation.GetScheduler()->Simulate(500);
  return 0;
}

}  // namespace bdm
#endif  // PYRAMIDAL_CELL_H_
// ---------------------------------------------------------------------
// File: pyramidal_cell.cc
#include "pyramidal_cell.h"
int main(int c, const char** v) { return bdm::Simulate(c, v); }

